Sample Complexity of Identifying the Nonredundancy of Nontransitive Games in Dueling Bandits

Dueling bandit is a variant of the Multi-armed bandit to learn the binary relation by comparisons. Most work on the dueling bandit has targeted transitive relations, that is, totally/partially ordered sets, or assumed at least the existence of a champion such as Condorcet winner and Copeland winner. This work develops an analysis of dueling bandits for non-transitive relations. Jan-ken (a.k.a. rock-paper-scissors) is a typical example of a non-transitive relation. It is known that a rational player chooses one of three items uniformly at random, which is known to be Nash equilibrium in game theory. Interestingly, any variant of Jan-ken with four items (e.g., rock, paper, scissors, and well) contains at least one useless item, which is never selected by a rational player. This work investigates a dueling bandit problem to identify whether all $n$ items are indispensable in a given win-lose relation. Then, we provide upper and lower bounds of the sample complexity of the identification problem in terms of the determinant of $A$ and a solution of $\mathbf{x}^{\top} A = \mathbf{0}^{\top}$ where $A$ is an $n \times n$ pay-off matrix that every duel follows.

==> anc/calc_low.py <==
import sympy as sp

maxn = 21 
kappa = 0.001
alpha = 0.0001
x = sp.Symbol("x")

### gen Q
def gen_Q(n,kappa):
	Q = sp.Matrix([[0]*n]*n)
	h = int((n-1)/2)

	for i in range(n):
		for j in range(i+1,n):
			if j <= i+h:
				Q[i,j] =  kappa
			else:
				Q[i,j] = -kappa

	Q[0,n-1] = -2*kappa +x

	for i in range(n):
		for j in range(i):
			Q[i,j] = -Q[j,i]

	return(Q)


### gen Qk
def Q_k(Q,n,k):
	Qk = sp.Matrix([[0]*n]*n)
	for i in range(n):
		for j in range(n):
			Qk[i,j] = Q[i,j] 
	for i in range(n):
		Qk[i,k] = 1
	return(Qk)

# //main
if __name__ == '__main__':

	print("kappa =",kappa,"alpha =",alpha)
	print("n","argmax-i","argmax-j","max-value")

	for n in range(5,maxn+1,2):
		Q = gen_Q(n,kappa)

		max = 0
		iindex = 0
		jindex = 0

		for k in range(n):
			Qk = Q_k(Q,n,k)

### 1 Q_k^{-1}
			vec1 = sp.Matrix([[1]*n])
			res = sp.simplify(vec1 * Qk.inv())
			for i in range(n):
				if abs(res[i].subs(x,alpha)) > max:
					max = abs(res[i].subs(x,alpha))
					iindex = i
					jindex = k

		print(n,iindex+1,jindex+1,max)




==> anc/proof_cof.py <==
import sympy as sp

n = 19 #odd
kappa = 1
x = sp.Symbol("x")

### gen Q
def gen_Q(n,kappa):
	Q = sp.Matrix([[0]*n]*n)
	h = int((n-1)/2)

	for i in range(n):
		for j in range(i+1,n):
			if j <= i+h:
				Q[i,j] =  kappa
			else:
				Q[i,j] = -kappa

	Q[0,n-1] = -2*kappa +x

	for i in range(n):
		for j in range(i):
			Q[i,j] = -Q[j,i]
	
	return(Q)

### gen Qk
def Q_k(Q,n,k):
	Qk = sp.Matrix([[0]*n]*n)
	for i in range(n):
		for j in range(n):
			Qk[i,j] = Q[i,j] 
	for i in range(n):
		Qk[i,k] = 1
	return(Qk)

# //main
if __name__ == '__main__':

	Q = gen_Q(n,kappa)

	deg = 0
	max2 = 0
	min2 = 0
	max1 = 0
	min1 = 0
	max0 = 0
	min0 = 0

	for k in range(n):
		Qk = Q_k(Q,n,k)

		print("k = ",k+1)
		print(Qk)

###Qk cofactors
		for i in range(n):
			for j in range(n):
				cof = sp.expand(Qk.cofactor(i,j),x)
				print(k+1,i+1,j+1,cof)

				if max2 < cof.coeff(x,2):
					max2 = cof.coeff(x,2)
				if max1 < cof.coeff(x,1):
					max1 = cof.coeff(x,1)
				if max0 < cof.coeff(x,0):
					max0 = cof.coeff(x,0)
				if min2 > cof.coeff(x,2):
					min2 = cof.coeff(x,2)
				if min1 > cof.coeff(x,1):
					min1 = cof.coeff(x,1)
				if min0 > cof.coeff(x,0):
					min0 = cof.coeff(x,0)
				if deg < sp.degree(cof):
					deg = sp.degree(cof)

	print()
	print("deg:", deg,"coef:",min2,max2,min1,max1,min0,max0)
	print(2*n-8,4*n-16,4*n-16)




==> anc/proof_det.py <==
import sympy as sp

n = 13 # odd
kappa = 1 
alpha = -0.1
x = sp.Symbol("x")

### gen Q
def gen_Q(n,kappa):
	Q = sp.Matrix([[0]*n]*n)
	h = int((n-1)/2)

	for i in range(n):
		for j in range(i+1,n):
			if j <= i+h:
				Q[i,j] =  kappa
			else:
				Q[i,j] = -kappa

	Q[0,n-1] = -2*kappa +x

	for i in range(n):
		for j in range(i):
			Q[i,j] = -Q[j,i]

	return(Q)

### gen Qk
def Q_k(Q,n,k):
	Qk = sp.Matrix([[0]*n]*n)
	for i in range(n):
		for j in range(n):
			Qk[i,j] = Q[i,j] 
	for i in range(n):
		Qk[i,k] = 1
	return(Qk)

# //main
if __name__ == '__main__':

	Q = gen_Q(n,kappa)
	print(Q)
	print("alpha =",alpha)
	print("n =",n)

	for k in range(n):
		Qk = Q_k(Q,n,k)
		print("k =", k+1,": det(Q_k) =", sp.expand(Qk.det(),x),"=",Qk.det().subs(x,alpha))

		

### uncomment the following lines to check the cofactor expansion
		tmp = 0
		for i in range(n):
			cofactor = sp.expand(Qk.cofactor(i,k),x)
			print(k+1,i+1,cofactor)
			tmp += cofactor		
		print("k =", k+1,": det(Q_k) =", sp.expand(tmp,x))
		print("--")


==> anc/proof_sol.py <==
import sympy as sp

n = 9 #odd
kappa = 1

x = sp.Symbol("x")
h = int((n-1)/2)

### gen Q
def gen_Q(n,a):
	Q = sp.Matrix([[0]*n]*n)

	for i in range(n):
		for j in range(i+1,n):
			if j <= i+h:
				Q[i,j] =  kappa
			else:
				Q[i,j] = -kappa

	Q[0,n-1] = -2*kappa +x

	for i in range(n):
		for j in range(i):
			Q[i,j] = -Q[j,i]

	return(Q)

### gen sol1
def gen_sol_1(n):
	sol = sp.Matrix([[0]*n])
	for i in range(n):
		sol[i] = x
	sol[1-1] = kappa
	sol[n-1] = kappa
	sol[h+1-1] = 2*kappa-x
	return(sol)

### gen sol2
def gen_sol_2(n,Q):
	sol = sp.Matrix([[0]*n])
	for i in range(n):
		sol[i] = sp.expand(Q.cofactor(0,i),x)
		print(i+1,sol[i])
	return(sol)

# //main
if __name__ == '__main__':

	Q = gen_Q(n,kappa)
	print(Q)
	print(Q.rank())
	print(Q.nullspace())

#	print(sp.simplify(Q.echelon_form()))
#	print(sp.simplify(Q.rref()))

	sol = gen_sol_1(n)
#	sol = gen_sol_2(n,Q)
	print(sol)
	print(sp.simplify(sol * Q))


